Quantum Spectral Curve and the Numerical Solution of the Spectral Problem in AdS5/CFT4

We developed an efficient numerical algorithm for computing the spectrum of anomalous dimensions of the planar ${\cal N}=4$ Super-Yang--Mills at finite coupling. The method is based on the Quantum Spectral Curve formalism. In contrast to Thermodynamic Bethe Ansatz, worked out only for some very special operators, this method is applicable for generic states/operators and is much faster and precise due to its Q-quadratic convergence rate. To demonstrate the method we evaluate the dimensions $\Delta$ of twist operators in $sl(2)$ sector directly for any value of the spin $S$ including non-integer values. In particular, we compute the BFKL pomeron intercept in a wide range of the 't Hooft coupling constant with up to $20$ significant figures precision, confirming two previously known from the perturbation theory orders and giving prediction for several new coefficients. Furthermore, we explore numerically a rich branch cut structure for complexified spin $S$.

==> anc/Num_Notebook_Demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     69121,       1743]
NotebookOptionsPosition[     66430,       1656]
NotebookOutlinePosition[     66804,       1672]
CellTagsIndexPosition[     66761,       1669]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "This", " ", "Mathematica", " ", "notebook", " ", "supplements", " ", 
     "the", " ", "paper", " ", "1504.06640", "\[IndentingNewLine]", "by", " ", 
     RowBox[{"N", ".", " ", "Gromov"}]}], ",", " ", 
    RowBox[{
     RowBox[{"F", ".", " ", "Levkovich"}], "-", 
     RowBox[{"Maslyuk", " ", "and", " ", 
      RowBox[{"G", ".", " ", "Sizov"}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "It", " ", "provides", " ", "a", " ", "simple", " ", "implementation", 
     " ", "of", " ", "the", " ", "algorithm", " ", "described", " ", "in", 
     " ", "the", " ", 
     RowBox[{"paper", ".", "\[IndentingNewLine]", "The"}], " ", "method", " ",
      "allows", " ", "one", " ", "to", " ", "solve", " ", "numerically", " ", 
     "the", " ", "Quantum", " ", "Spectral", " ", "Curve", 
     "\[IndentingNewLine]", "and", " ", "extract", " ", "the", " ", 
     "anomalous", " ", "dimensions", " ", "of", " ", "N"}], "=", 
    RowBox[{"4", " ", "SYM", " ", "operators", " ", "at", " ", "finite", " ", 
     RowBox[{"coupling", "."}]}]}], "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6953088047721367`*^9, 3.6953089698293505`*^9}, {
  3.695309175766264*^9, 3.695309183965084*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "the", " ", "algorithm", " ", "is", " ", "implemented", " ", 
    "for", " ", "the", " ", "simplest", " ", "case", " ", "of", " ", "the", 
    " ", "Konishi", " ", "operator", " ", "from", " ", "the", " ", "sl", 
    RowBox[{"(", "2", ")"}], " ", "sector"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Evaluate", " ", "the", " ", "whole", " ", "notebook", " ", "to", " ", 
     "compute", " ", "the", " ", "Konishi", " ", "dimension", " ", "at", " ", 
     "g"}], "=", 
    RowBox[{"1", "/", "5"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6953089753790803`*^9, 3.6953090195004797`*^9}, {
  3.695311486104035*^9, 3.6953115153037233`*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.674841375577149*^9, 3.674841379526375*^9}, {
  3.6748415365513563`*^9, 3.674841554490382*^9}, {3.674841799721409*^9, 
  3.674841801891533*^9}, {3.695308623932975*^9, 3.6953086258360357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Zhukovsky", " ", "variable"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", "u_", "]"}], "=", 
     FractionBox[
      RowBox[{"u", "+", 
       RowBox[{"g", " ", 
        SqrtBox[
         RowBox[{
          FractionBox["u", "g"], "-", "2"}]], " ", 
        SqrtBox[
         RowBox[{
          FractionBox["u", "g"], "+", "2"}]]}]}], 
      RowBox[{"2", " ", "g"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "matrix", " ", "\[Chi]", " ", "which", " ", "raises", " ", 
     "the", " ", "indices"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]", "=", 
     RowBox[{"(", GridBox[{
        {"0", "0", "0", 
         RowBox[{"-", "1"}]},
        {"0", "0", "1", "0"},
        {"0", 
         RowBox[{"-", "1"}], "0", "0"},
        {"1", "0", "0", "0"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "powers", " ", "in", " ", "the", " ", "asymptotics", " ", "of", " ", 
      "Q_i", " ", "and", " ", "P_a", " ", "functions"}], ",", " ", 
     RowBox[{
     "in", " ", "terms", " ", "of", " ", "quantum", " ", "numbers"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "\[CapitalDelta]", " ", "is", " ", "the", " ", "conformal", " ", 
     "dimension"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "We", " ", "will", " ", "study", " ", "the", " ", "Konishi", " ", 
       "operator", " ", "so", " ", "we", " ", "set", " ", "J1"}], "=", "2"}], 
     ",", " ", 
     RowBox[{"S1", "=", "2"}], ",", " ", 
     RowBox[{"J2", "=", "0"}], ",", " ", 
     RowBox[{"J3", "=", "0"}], ",", " ", 
     RowBox[{"S2", "=", "0"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.675395731209434*^9, 3.6753957380015244`*^9}, {
  3.675395911238016*^9, 3.675395942967227*^9}, {3.695308627692973*^9, 
  3.695308629116771*^9}, {3.695309025899536*^9, 3.69530913171004*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mt", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"J1", "+", "J2", "-", "J3", "+", "2"}], "2"], ",", 
      FractionBox[
       RowBox[{"J1", "-", "J2", "+", "J3"}], "2"], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "J1"}], "+", "J2", "+", "J3", "+", "2"}], "2"], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "J1"}], "-", "J2", "-", "J3"}], "2"]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"J1", "\[Rule]", "2"}], ",", 
      RowBox[{"J2", "\[Rule]", "0"}], ",", 
      RowBox[{"J3", "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mh", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalDelta]", "-", "S1", "-", "S2", "+", "2"}], "2"], 
       ",", 
       FractionBox[
        RowBox[{"\[CapitalDelta]", "+", "S1", "+", "S2"}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "-", "S1", "+", "S2", "+", "2"}], 
        "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], "+", "S1", "-", "S2"}], "2"]}], 
      "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S1", "\[Rule]", "S"}], ",", 
       RowBox[{"S2", "\[Rule]", "0"}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.675700293181877*^9, 3.675700457264127*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"powp", "=", 
   RowBox[{"-", "Mt"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"powq", "=", 
    RowBox[{"Mh", "-", "1"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "=", "2"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "value", " ", "of", " ", "the", " ", "coupling"}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"1", "/", "5"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6748412241794896`*^9, 3.6748413529468546`*^9}, {
  3.674841409309078*^9, 3.674841410545149*^9}, {3.6748414970600977`*^9, 
  3.6748414993152266`*^9}, {3.6752452073254085`*^9, 3.6752452241177697`*^9}, {
  3.675245260557104*^9, 3.675245292584587*^9}, {3.675253621906409*^9, 
  3.675253639552594*^9}, {3.675395744583003*^9, 3.6753957875322385`*^9}, {
  3.675395820167265*^9, 3.675395904869318*^9}, {3.675397132722322*^9, 
  3.6753971517293077`*^9}, {3.6754404527995605`*^9, 3.6754404535616283`*^9}, {
  3.675440643447632*^9, 3.6754406460896587`*^9}, {3.6757003552936416`*^9, 
  3.675700356197693*^9}, {3.675700450917616*^9, 3.6757004517076173`*^9}, {
  3.6757004828911705`*^9, 3.6757004831411715`*^9}, {3.695309093501383*^9, 
  3.695309102700884*^9}, {3.695309135645514*^9, 3.6953091568940754`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameters and ansatz for the P_a", "Section",
 CellChangeTimes->{{3.674841375577149*^9, 3.674841379526375*^9}, {
  3.6748415365513563`*^9, 3.674841554490382*^9}, {3.674841799721409*^9, 
  3.674841801891533*^9}, {3.6953092056848993`*^9, 3.6953092219180613`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cutP", "=", "3"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "terms", " ", "we", " ", "keep", " ", "in", " ", 
    "the", " ", "expansion", " ", "of", " ", "P_a"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutQai", "=", "12"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "powers", " ", "in", " ", "expansion", " ", "of",
     " ", "Qai", " ", "at", " ", "large", " ", "u", " ", "to", " ", "use"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WP", "=", "50"}], ";", 
   RowBox[{"(*", " ", 
    RowBox[{"Working", " ", "precision"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"PO", "=", "12"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Numper", " ", "of", " ", "the", " ", "sampling", " ", "points", " ", "on",
     " ", "the", " ", "cut", " ", "to", " ", "use"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shiftQai", "=", "20"}], ";", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Magnitude", " ", "of", " ", "the", " ", "shift", " ", "in", " ", "u", " ",
     "inside", " ", "the", " ", "Q_ai", " ", "in", " ", "the", " ", 
    "imaginary", " ", "direction", " ", "we", " ", "will", " ", "use"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.674841942966602*^9, 3.6748419668229666`*^9}, {
   3.675084020280962*^9, 3.675084020561719*^9}, 3.6752467955994663`*^9, 
   3.675255627749915*^9, {3.6752561247549334`*^9, 3.675256124852191*^9}, 
   3.6752564318622355`*^9, {3.675258457866274*^9, 3.6752584579585195`*^9}, 
   3.6752690227194624`*^9, {3.6753147863278637`*^9, 3.6753147867656455`*^9}, {
   3.675316332294738*^9, 3.675316332391997*^9}, 3.6753168063556166`*^9, 
   3.675316937424523*^9, {3.6753171751777105`*^9, 3.6753171752920494`*^9}, 
   3.6753193380054855`*^9, 3.675320645285068*^9, {3.6753215376459923`*^9, 
   3.6753215377282114`*^9}, 3.675343209292719*^9, 3.675355554396532*^9, {
   3.675357609456276*^9, 3.67535760959665*^9}, {3.6753630730509224`*^9, 
   3.675363073749744*^9}, {3.6753965821673946`*^9, 3.6753966510261154`*^9}, 
   3.6753966965068007`*^9, 3.6753968639240255`*^9, 3.6753970699700174`*^9, 
   3.6754189391154766`*^9, {3.675423146033284*^9, 3.6754231547761507`*^9}, {
   3.6754233014613867`*^9, 3.675423301548605*^9}, {3.675426370942318*^9, 
   3.6754263826153293`*^9}, {3.6754270935307517`*^9, 3.6754270940110593`*^9}, 
   3.6754291864247046`*^9, {3.6754296546296186`*^9, 3.6754296574943676`*^9}, {
   3.6754311086975784`*^9, 3.6754311234941816`*^9}, 3.6754404741994796`*^9, {
   3.675700472669156*^9, 3.675700480710168*^9}, {3.6757017365000696`*^9, 
   3.6757017439575806`*^9}, {3.6953091911983414`*^9, 3.695309394701804*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "P_a", "  ", "parameterized", " ", "in", " ", "terms", " ", 
     "of", " ", "to"}], "-", "be", "-", 
    RowBox[{"fixed", " ", "coefficients", " ", 
     RowBox[{"c", "[", 
      RowBox[{"a", ",", "n"}], "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "1", "]"}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"c", "[", 
            RowBox[{"1", ",", "n"}], "]"}], 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"2", "n"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "cutP"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A", "[", "2", "]"}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"c", "[", 
            RowBox[{"2", ",", "n"}], "]"}], 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"2", "n"}], ")"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "cutP"}], "}"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A", "[", "3", "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"c", "[", 
           RowBox[{"3", ",", "n"}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "cutP"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A", "[", "4", "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"c", "[", 
           RowBox[{"4", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.675074310753482*^9, 3.675074397227866*^9}, {
  3.675074462160152*^9, 3.675074468759821*^9}, {3.675396219658633*^9, 
  3.6753962904670916`*^9}, {3.675396441475085*^9, 3.675396443422261*^9}, {
  3.6753968671095896`*^9, 3.6753968716047487`*^9}, {3.6754198892900476`*^9, 
  3.675419895848893*^9}, {3.6754199533384624`*^9, 3.67541996314711*^9}, {
  3.6754208178381968`*^9, 3.6754208196760497`*^9}, {3.675422908893402*^9, 
  3.6754229108456345`*^9}, {3.6754300430614824`*^9, 3.6754300497914343`*^9}, {
  3.6754404852799764`*^9, 3.675440487772606*^9}, {3.6754407761084833`*^9, 
  3.6754408021387157`*^9}, {3.6754408563629375`*^9, 3.6754408604949245`*^9}, {
  3.6757005090822124`*^9, 3.6757005141632195`*^9}, {3.675700694391512*^9, 
  3.6757007036235266`*^9}, {3.6757015395845823`*^9, 3.6757015395845823`*^9}, {
  3.69530939892203*^9, 3.695309426289858*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["leading order coefficients in P and Q", "Section",
 CellChangeTimes->{{3.6750810094625645`*^9, 3.6750810173915806`*^9}, {
   3.6753964587549095`*^9, 3.675396468985057*^9}, 3.695309433965276*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "using", " ", "rescaling", " ", "transformations", " ", "we", " ", "can", 
   " ", "fix", " ", "the", " ", "leading", " ", "coefficients", " ", "in", 
   " ", "the", " ", "large", " ", "u", " ", "asymptotics", " ", "of", " ", 
   "P_a", " ", "and", " ", "Q_i"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6953094655472984`*^9, 3.695309516606162*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"for", " ", 
   RowBox[{"P", "'"}], "s"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.695309520646905*^9, 3.6953095227986317`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mt", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"Mh", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mt", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"Mt", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"+", "I"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mt", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"Mh", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mt", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"Mt", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "3", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "4", "]"}], "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6757006710304747`*^9, 3.675700688767503*^9}, {
  3.6757007328125734`*^9, 3.6757007352635765`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"for", " ", 
   RowBox[{"Q", "'"}], "s"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.695309525030583*^9, 3.6953095272956004`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mh", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"Mt", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mh", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"Mh", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"+", "I"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mh", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"Mt", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mh", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"Mh", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "3", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "4", "]"}], "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6757006710304747`*^9, 3.675700688767503*^9}, {
  3.6757007412435865`*^9, 3.675700791737669*^9}, {3.6757008218877153`*^9, 
  3.6757008238577185`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "leading", " ", "order", " ", "coefficients", " ", "in", " ", "Q_ai"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", 
      RowBox[{"a", ",", "i", ",", "0"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"A", "[", "a", "]"}], 
         RowBox[{"B", "[", "i", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"powq", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "+", 
         RowBox[{"powp", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "+", "1"}], ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6753974005142994`*^9, 3.6753974376184745`*^9}, {
  3.6953094512853875`*^9, 3.6953094633113885`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameters", "Section",
 CellChangeTimes->{{3.6753969056395545`*^9, 3.6753969093345246`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"\[CapitalDelta]", ",", 
   RowBox[{"c", "[", 
    RowBox[{"1", ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "..."}], ".", " ", "are"}], " ", 
    "contained", " ", "in", " ", "the", " ", "list", " ", "params"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.675396918906383*^9, 3.6753969580700297`*^9}, {
  3.675701539594582*^9, 3.675701539594582*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prm", ":=", 
   RowBox[{
    RowBox[{"{", "\[CapitalDelta]", "}"}], "~", "Join", "~", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"i", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "cutP"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"sb", ":=", 
  RowBox[{"Rule", "@@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"prm", ",", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{"params", ",", "WP"}], "]"}]}], "}"}], "\[Transpose]"}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.67508131261434*^9, 3.6750813397112904`*^9}, {
   3.6750815467499685`*^9, 3.675081616802185*^9}, 3.6750816767007236`*^9, 
   3.675081748950263*^9, 3.675082069554053*^9, {3.675083613091289*^9, 
   3.675083613157488*^9}, {3.675083799379661*^9, 3.6750837994418335`*^9}, {
   3.6750860196212177`*^9, 3.6750860367596025`*^9}, {3.675086256620678*^9, 
   3.6750862700687284`*^9}, {3.675086413940157*^9, 3.675086419438769*^9}, {
   3.6750876187761855`*^9, 3.675087665409834*^9}, {3.6750897107172728`*^9, 
   3.6750897300789924`*^9}, 3.6750899542568817`*^9, 3.6750901606210165`*^9, {
   3.6750903640995207`*^9, 3.675090364444468*^9}, 3.6752440573834176`*^9, {
   3.67525536932839*^9, 3.675255378161008*^9}, 3.6752580415490804`*^9, {
   3.6753970279716835`*^9, 3.675397066038409*^9}, {3.6753972105836124`*^9, 
   3.675397212086635*^9}, 3.675397465117786*^9, 3.675701539594582*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"starting", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "first", " ", "value", " ", "is", " ", "the", " ", "starting", 
    " ", "point", " ", "for", " ", "the", " ", "conformal", " ", 
    "dimension"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"params", "=", 
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4.5", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0"}], "}"}], ",", "WP"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6754184624905047`*^9, 3.6754184704677415`*^9}, {
   3.6754266697241545`*^9, 3.6754266699096875`*^9}, {3.675426723064727*^9, 
   3.6754267417483163`*^9}, {3.675426810778453*^9, 3.6754268266395464`*^9}, 
   3.67542693368359*^9, 3.6754270290297976`*^9, {3.6754271613335342`*^9, 
   3.6754271758803473`*^9}, {3.6754272320421047`*^9, 
   3.6754272498275146`*^9}, {3.675429680024913*^9, 3.6754296852148223`*^9}, {
   3.6754298140810223`*^9, 3.6754298176978493`*^9}, {3.6754298524157305`*^9, 
   3.675429857329918*^9}, {3.675429899166008*^9, 3.6754299004564238`*^9}, {
   3.6754299362292895`*^9, 3.6754299943947334`*^9}, {3.6754301121647053`*^9, 
   3.6754301296964893`*^9}, {3.6754301674501457`*^9, 3.675430202026345*^9}, {
   3.675430237300355*^9, 3.6754303136496387`*^9}, {3.6754303951744604`*^9, 
   3.675430407576446*^9}, {3.6754306538915873`*^9, 3.675430720325254*^9}, {
   3.675430768679866*^9, 3.675430799085738*^9}, 3.6754308422004128`*^9, {
   3.6754309016846266`*^9, 3.6754309562497563`*^9}, {3.6754309913420925`*^9, 
   3.675431021353917*^9}, {3.6754324810886545`*^9, 3.675432481278166*^9}, {
   3.675432580343646*^9, 3.67543261482837*^9}, {3.675440904761695*^9, 
   3.6754409050173826`*^9}, 3.6754413300605917`*^9, 3.675702200331931*^9, 
   3.6757022590591908`*^9, {3.6953103404151144`*^9, 3.6953103684788103`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equation for Qai", "Section",
 CellChangeTimes->{{3.674841375577149*^9, 3.674841379526375*^9}, {
  3.6748415365513563`*^9, 3.674841554490382*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Here", " ", "we", " ", "solve", " ", "the", " ", "difference", " ", 
   "equation", " ", "on", " ", "Q_ai", " ", "at", " ", "large", " ", "u"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6953095468937426`*^9, 3.695309576132697*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"psu", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", "x"}], "u"], ")"}], "^", "powp"}], " ", "ps"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"X", "[", "u", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "\[Infinity]", ",", 
       RowBox[{"cutQai", "+", "2"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.675701925012849*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qaipow", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "^", 
       RowBox[{"powq", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], " ", 
      RowBox[{"u", "^", 
       RowBox[{"powp", "[", 
        RowBox[{"[", "a", "]"}], "]"}]}], "u"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpart", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"B", "[", 
         RowBox[{"a", ",", "i", ",", "n"}], "]"}], 
        RowBox[{"u", "^", 
         RowBox[{"(", 
          RowBox[{"2", "n"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", 
         RowBox[{"cutQai", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"powP", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"qaipow", "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{"u", "+", 
           RowBox[{"I", "/", "2"}]}]}]}], "qaipow"], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "a_"}], ")"}], "^", "b_"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"u", "^", "b"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "/", "u"}]}], ")"}], "^", "b"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "\[Infinity]", ",", 
       RowBox[{"cutQai", "+", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"powM", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"qaipow", "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{"u", "-", 
           RowBox[{"I", "/", "2"}]}]}]}], "qaipow"], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", "a_"}], ")"}], "^", "b_"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"u", "^", "b"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", "/", "u"}]}], ")"}], "^", "b"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "\[Infinity]", ",", 
       RowBox[{"cutQai", "+", "2"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"BpartP", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Bpart", "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"u", "+", 
        RowBox[{"I", "/", "2"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "\[Infinity]", ",", 
       RowBox[{"cutQai", "+", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BpartM", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Bpart", "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"u", "-", 
        RowBox[{"I", "/", "2"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "\[Infinity]", ",", 
       RowBox[{"cutQai", "+", "2"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.675441174969355*^9, 3.675441190770384*^9}, {
  3.675701922172845*^9, 3.675701942000374*^9}}],

Cell[BoxData[{
 RowBox[{"FindQlarge", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"PP", "=", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"psu", ",", 
           RowBox[{"\[Chi]", ".", "psu"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", 
           RowBox[{"cutQai", "+", "2"}]}], "}"}]}], "]"}], "/.", "sb"}]}], 
     ";", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"BpartP", "/.", "sb"}], ")"}], " ", "powP"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"BpartM", "/.", "sb"}], ")"}], " ", "powM"}], "+", 
            RowBox[{
             FractionBox["1", "u"], 
             RowBox[{"PP", ".", 
              RowBox[{"(", 
               RowBox[{"BpartP", " ", "powP"}], ")"}]}]}]}], "/.", "sb"}], "//",
           "Normal"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", 
           RowBox[{"cutQai", "+", "2"}]}], "}"}]}], "]"}], "//", 
       "ExpandAll"}]}], ";", 
     RowBox[{"slB", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"eqs", "\[Equal]", "0"}], "//", "LogicalExpand"}], "//", 
        "Solve"}], "//", "Last"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Qailarge", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"qaipow", " ", "Bpart"}], "/.", "slB"}], "/.", "sb"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"As", " ", "a", " ", 
    RowBox[{"result", " ", "'"}], 
    RowBox[{"Qailarge", "'"}], " ", "contains", " ", "the", " ", "large", " ",
     "u", " ", "asymptotics", " ", "of", " ", "Q_ai"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.675397291403656*^9, 3.675397294866924*^9}, {
   3.675397346061783*^9, 3.6753973651156797`*^9}, {3.6753990474898076`*^9, 
   3.6753990479069233`*^9}, 3.6753995521871386`*^9, 3.675399703941762*^9, {
   3.675399996797366*^9, 3.6754000006251354`*^9}, {3.675400075695324*^9, 
   3.675400077844374*^9}, {3.675400113511711*^9, 3.6754001386003294`*^9}, {
   3.6754411433562703`*^9, 3.6754412075159545`*^9}, {3.6953095800078526`*^9, 
   3.695309597223666*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Shifting Qai to the real axis", "Section",
 CellChangeTimes->{{3.674841375577149*^9, 3.674841379526375*^9}, {
  3.6748415365513563`*^9, 3.674841554490382*^9}, {3.675400256398321*^9, 
  3.675400265873105*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "large", " ", "u", " ", "asymptotics", " ", "approximates", 
    " ", "well", " ", "the", " ", "Qai", " ", "if", " ", "the", " ", 
    "imaginary", " ", "part", " ", "of", " ", "u", " ", "is", " ", "large", 
    " ", "and", " ", "positive"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "start", " ", "from", " ", "the", " ", "large", 
     " ", "u", " ", "regime", " ", "and", " ", "decrease", " ", "Im", 
     RowBox[{"(", "u", ")"}], " ", "by", " ", "using", " ", "the", " ", 
     "difference", " ", "equation", " ", "on", " ", "Q_ai"}], ",", " ", 
    RowBox[{
    "eventually", " ", "finding", " ", "Q_ai", " ", "in", " ", "the", " ", 
     "vicinity", " ", "of", " ", "the", " ", "real", " ", "axis", " ", "and", 
     " ", "the", " ", "cut", " ", "in", " ", "u"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6953096025237603`*^9, 3.695309750260853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"sample", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"points", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "g", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Pi]", 
           FractionBox[
            RowBox[{"n", "-", 
             RowBox[{"1", "/", "2"}]}], "PO"]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "PO"}], "}"}]}], "]"}], ",", "WP"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6750871687362423`*^9, 3.675087176670562*^9}, {
  3.675087245781083*^9, 3.6750872853505363`*^9}, {3.6750873872065*^9, 
  3.6750874854867525`*^9}, {3.6750887136019554`*^9, 3.6750887151851635`*^9}, {
  3.6754003406237044`*^9, 3.6754003484099483`*^9}, {3.675400383310972*^9, 
  3.6754003877992387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"notation", ":", " ", 
     RowBox[{
      RowBox[{"Qai", "[", "n", "]"}], "[", "u", "]"}]}], "=", 
    RowBox[{"Qai", "[", 
     RowBox[{"u", "+", 
      RowBox[{"I", " ", "n"}], "-", 
      RowBox[{"I", "/", "2"}]}], "]"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"SolveQPP", "[", "n0_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", 
        RowBox[{"Qai", ",", "PP", ",", "PS"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PS", "[", "uu_", "]"}], ":=", 
        RowBox[{
         RowBox[{"PS", "[", "uu", "]"}], "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Expand", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", " ", "g"}], ")"}], "^", "powp"}], " ", "ps"}], 
               "/.", "sb"}], "]"}], "/.", 
             RowBox[{
              RowBox[{"x", "^", "a_."}], "->", 
              RowBox[{
               RowBox[{"X", "[", "uu", "]"}], "^", "a"}]}]}], "/.", "sb"}], 
           ",", "WP"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PP", "[", 
         RowBox[{"uu_", "?", "NumericQ"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"PP", "[", "uu", "]"}], "=", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "4", "]"}], "+", 
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"PS", "[", "uu", "]"}], ",", 
            RowBox[{"\[Chi]", ".", 
             RowBox[{"PS", "[", "uu", "]"}]}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Qai", "[", "n0", "]"}], "[", "uu_", "]"}], "=", " ", 
        RowBox[{"(", 
         RowBox[{"Qailarge", "/.", 
          RowBox[{"u", "->", 
           RowBox[{"uu", "+", 
            RowBox[{"I", " ", "n0"}], "-", 
            RowBox[{"I", "/", "2"}]}]}]}], ")"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Qai", "[", "n_", "]"}], "[", "u_", "]"}], ":=", 
        RowBox[{
         RowBox[{
          RowBox[{"Qai", "[", "n", "]"}], "[", "u", "]"}], "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"PP", "[", 
             RowBox[{"u", "+", 
              RowBox[{"I", " ", "n"}]}], "]"}], ".", 
            RowBox[{
             RowBox[{"Qai", "[", 
              RowBox[{"n", "+", "1"}], "]"}], "[", "u", "]"}]}], ",", "WP"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Qaiplist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Qai", "[", "1", "]"}], "[", "p", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "points"}], "}"}]}], "]"}]}], ";"}]}], "\n", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6487504847639422`*^9, 3.648750485373952*^9}, {
   3.6487505358082275`*^9, 3.6487505854389896`*^9}, {3.648750662090167*^9, 
   3.6487506683552628`*^9}, 3.6487507923171673`*^9, {3.6487508290077305`*^9, 
   3.64875083091276*^9}, {3.6488280753893633`*^9, 3.6488280805726595`*^9}, {
   3.6488964505696077`*^9, 3.648896451189643*^9}, 3.651295000947826*^9, 
   3.651295042776037*^9, {3.6512950770104628`*^9, 3.651295254979454*^9}, {
   3.651295401823422*^9, 3.651295482229791*^9}, {3.6512955792768106`*^9, 
   3.651295594558086*^9}, {3.6537539190719633`*^9, 3.653753948712633*^9}, {
   3.653756942482527*^9, 3.65375695110754*^9}, {3.6537625898242664`*^9, 
   3.6537626014493027`*^9}, {3.6538802893974624`*^9, 
   3.6538802920849667`*^9}, {3.6561441410578527`*^9, 3.656144147620369*^9}, 
   3.665584540541606*^9, {3.66558644526355*^9, 3.6655866183164473`*^9}, {
   3.6655868791473665`*^9, 3.665586908660054*^9}, {3.665586940525877*^9, 
   3.665586972466704*^9}, {3.6655870163782153`*^9, 3.665587017194262*^9}, {
   3.6655873308242006`*^9, 3.6655873353274584`*^9}, {3.6655874986497993`*^9, 
   3.665587507626313*^9}, {3.6655876402869005`*^9, 3.6655876435580883`*^9}, {
   3.6655883302253633`*^9, 3.6655883407619658`*^9}, 3.6656024799526815`*^9, {
   3.675086988770781*^9, 3.675087009830939*^9}, {3.6750870537322083`*^9, 
   3.675087113248973*^9}, {3.675087293142581*^9, 3.6750872980476856`*^9}, 
   3.6750877171519623`*^9, {3.6754004311863775`*^9, 3.6754004558546004`*^9}, {
   3.6754005070787373`*^9, 3.6754007040920877`*^9}, {3.675400752624688*^9, 
   3.675400818809581*^9}, {3.675701990731446*^9, 3.6757020062539687`*^9}, {
   3.6757020621329374`*^9, 3.675702070647951*^9}, {3.675702113484776*^9, 
   3.675702117014781*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "makes", " ", "the", " ", "list", " ", "of", " ", "Qi", " ", "at", " ", 
    "the", " ", "sampling", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DoQlist", ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Qilist", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x", " ", "g"}], ")"}], "^", "powp"}], " ", "ps"}],
                 "/.", 
                RowBox[{"x", "\[Rule]", 
                 RowBox[{"X", "[", "u", "]"}]}]}], "/.", "sb"}], "/.", 
              RowBox[{"u", "\[Rule]", 
               RowBox[{"points", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ".", "\[Chi]", ".", 
            RowBox[{"Qaiplist", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "PO"}], "}"}]}], "]"}], "\[Transpose]"}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"this", " ", "gives", " ", "Q_i", " ", "tilde"}], " ", "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"Qitlist", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x", " ", "g"}], ")"}], "^", "powp"}], " ", "ps"}],
                 "/.", 
                RowBox[{"x", "\[Rule]", 
                 RowBox[{"1", "/", 
                  RowBox[{"X", "[", "u", "]"}]}]}]}], "/.", "sb"}], "/.", 
              RowBox[{"u", "\[Rule]", 
               RowBox[{"points", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ".", "\[Chi]", ".", 
            RowBox[{"Qaiplist", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "PO"}], "}"}]}], "]"}], "\[Transpose]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.648763370212182*^9, 3.648763372531315*^9}, {
   3.6487634105834913`*^9, 3.648763436583978*^9}, {3.648763497373455*^9, 
   3.6487635000816097`*^9}, {3.64880084444232*^9, 3.648800866197564*^9}, {
   3.6488282829762363`*^9, 3.648828293895861*^9}, {3.6655883704406633`*^9, 
   3.665588445976984*^9}, {3.6655885033762665`*^9, 3.6655885780085354`*^9}, {
   3.6655975502657194`*^9, 3.665597551777806*^9}, {3.6752442831241107`*^9, 
   3.675244313961131*^9}, {3.6752443710339932`*^9, 3.675244373119543*^9}, 
   3.6752551177230988`*^9, 3.675317939979362*^9, 3.6753565905397797`*^9, {
   3.6754016024473753`*^9, 3.675401639764117*^9}, {3.675404167945502*^9, 
   3.675404205934757*^9}, {3.695309759653879*^9, 3.6953097740310993`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Function to minimize", "Section",
 CellChangeTimes->{{3.6754016631877556`*^9, 3.6754016676456413`*^9}, {
  3.6754435934231157`*^9, 3.6754436062958527`*^9}, {3.695309786365925*^9, 
  3.695309787565114*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "Plist_List", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"F", "[", "Plist", "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"params", "=", "Plist"}], ";", "\[IndentingNewLine]", 
        "FindQlarge", ";", "\[IndentingNewLine]", 
        RowBox[{"SolveQPP", "[", "shiftQai", "]"}], ";", 
        "\[IndentingNewLine]", "DoQlist", ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "as", " ", "explained", " ", "in", " ", "the", " ", "paper"}], ",", 
          " ", 
          RowBox[{
           RowBox[{
           "on", " ", "the", " ", "true", " ", "solution", " ", "we", " ", 
            "have", " ", "tilde", " ", "Q_", "1", 
            RowBox[{"(", 
             RowBox[{"-", "u"}], ")"}]}], " ", "=", " ", 
           RowBox[{"const", " ", "Q_", "3", 
            RowBox[{"(", "u", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "here", " ", "in", " ", "Mathematica", " ", "we", " ", 
           "effectively", " ", "have", " ", "evaluated", " ", "Q_i", " ", 
           "slightly", " ", "above", " ", "the", " ", "cut"}], ",", " ", 
          RowBox[{
           RowBox[{
           "one", " ", "can", " ", "easily", " ", "see", " ", "that", " ", 
            "to", " ", "implement", " ", "both", " ", "tilde", " ", "and", 
            " ", "u"}], "\[Rule]", 
           RowBox[{
            RowBox[{"-", "u"}], "\[IndentingNewLine]", "we", " ", "should", 
            " ", "just", " ", "reverse", " ", "the", " ", "list", " ", "of", 
            " ", "data", " ", "points", " ", "for", " ", "Q_i"}]}]}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"C1list", "=", 
         RowBox[{
          RowBox[{"Qilist", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qilist", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "//", "Reverse"}], ")"}]}]}], 
        ";", 
        RowBox[{"C2list", "=", 
         RowBox[{
          RowBox[{"Qitlist", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Qitlist", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "//", "Reverse"}], ")"}]}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "on", " ", "the", " ", "true", " ", "solution", " ", "both", " ", 
          "C1list", " ", "and", " ", "C2list", " ", "should", " ", "be", " ", 
          "constant", " ", "and", " ", "in", " ", "fact", " ", "equal"}], " ",
          "*)"}], "\[IndentingNewLine]", 
        RowBox[{"\[DoubleStruckCapitalC]", "=", 
         RowBox[{"Mean", "[", 
          RowBox[{"C1list", "~", "Join", "~", "C2list"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"C1list", "-", "\[DoubleStruckCapitalC]"}], ",", 
               RowBox[{"C2list", "-", "\[DoubleStruckCapitalC]"}]}], "}"}], 
             "/", "\[DoubleStruckCapitalC]"}], "//", "Re"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"C1list", "-", "\[DoubleStruckCapitalC]"}], ",", 
               RowBox[{"C2list", "-", "\[DoubleStruckCapitalC]"}]}], "}"}], 
             "/", "\[DoubleStruckCapitalC]"}], "//", "Im"}]}], 
          "\[IndentingNewLine]", "}"}], "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6488113448783503`*^9, 3.6488114163554387`*^9}, {
   3.6488288004988375`*^9, 3.6488288557149954`*^9}, {3.648828906412895*^9, 
   3.648829033457162*^9}, {3.64882917433622*^9, 3.6488292356227245`*^9}, {
   3.6488292872086754`*^9, 3.648829296621214*^9}, {3.6488293339143467`*^9, 
   3.6488293609548936`*^9}, {3.6488293964499235`*^9, 3.648829424112506*^9}, {
   3.648829529996562*^9, 3.6488295601122847`*^9}, {3.648829616656519*^9, 
   3.648829636907677*^9}, {3.648830297683471*^9, 3.648830299090552*^9}, {
   3.6488303820142946`*^9, 3.648830384996465*^9}, {3.648998120057289*^9, 
   3.6489981267746735`*^9}, {3.6489986552068977`*^9, 3.648998763620099*^9}, 
   3.648999223079378*^9, {3.649063814359395*^9, 3.6490638163281665`*^9}, {
   3.651266373868489*^9, 3.6512663970716476`*^9}, {3.6513285620893946`*^9, 
   3.651328567620654*^9}, {3.6513287676522007`*^9, 3.6513287676990757`*^9}, {
   3.651328813371019*^9, 3.6513288149647713`*^9}, {3.6513304947231026`*^9, 
   3.6513305063012447`*^9}, {3.6513312670367737`*^9, 
   3.6513312704273796`*^9}, {3.651331305568057*^9, 3.651331331568096*^9}, {
   3.6513318653345146`*^9, 3.651331866084515*^9}, {3.6514185423837647`*^9, 
   3.651418543680641*^9}, {3.651424140213089*^9, 3.65142414065059*^9}, {
   3.6514251975740347`*^9, 3.65142520365217*^9}, {3.6514253670430365`*^9, 
   3.651425370168041*^9}, {3.6514258888585453`*^9, 3.651425891467924*^9}, {
   3.6514276597986765`*^9, 3.6514276609080534`*^9}, {3.651428278424597*^9, 
   3.651428283768355*^9}, {3.651432888653591*^9, 3.6514328945754743`*^9}, 
   3.6527018789335938`*^9, {3.6528675169905505`*^9, 3.6528675275561547`*^9}, {
   3.652941720763419*^9, 3.6529417234675736`*^9}, {3.653572978370197*^9, 
   3.6535729814093704`*^9}, {3.6535730326022987`*^9, 
   3.6535730421058426`*^9}, {3.6535758205777617`*^9, 
   3.6535758208017745`*^9}, {3.6535817439345584`*^9, 3.65358174536664*^9}, {
   3.6535821583612623`*^9, 3.6535821598833494`*^9}, {3.653582194213313*^9, 
   3.6535821945423317`*^9}, {3.6535908751694465`*^9, 3.653590877506982*^9}, {
   3.653592507644141*^9, 3.653592507868154*^9}, {3.6535927138179336`*^9, 
   3.6535927140329456`*^9}, {3.6535933407287908`*^9, 3.653593344191989*^9}, {
   3.6535934782016535`*^9, 3.65359347970574*^9}, {3.6536300797610435`*^9, 
   3.6536300814641705`*^9}, {3.6536303166363955`*^9, 3.653630324464532*^9}, {
   3.653630661308782*^9, 3.6536306656212883`*^9}, {3.6536315175310163`*^9, 
   3.653631517702897*^9}, {3.653631770453291*^9, 3.653631773828277*^9}, {
   3.6536321848288827`*^9, 3.653632188657014*^9}, {3.6536378012314367`*^9, 
   3.6536378043251925`*^9}, {3.6536515844208736`*^9, 3.65365159174901*^9}, {
   3.6560851267745857`*^9, 3.6560851508468513`*^9}, {3.665595695695644*^9, 
   3.665595701195958*^9}, {3.665595932251174*^9, 3.6655959356423683`*^9}, {
   3.6655982139566803`*^9, 3.6655982884569416`*^9}, {3.6655983434020844`*^9, 
   3.665598345049178*^9}, {3.665598421074527*^9, 3.6655984363914027`*^9}, 
   3.6656043566340213`*^9, {3.6752453664656973`*^9, 3.6752454044472466`*^9}, {
   3.6752465566386614`*^9, 3.6752465638187313`*^9}, 3.6752467767002087`*^9, {
   3.675247343009902*^9, 3.6752473678377066`*^9}, {3.675247402944293*^9, 
   3.675247425051218*^9}, {3.6752474693168554`*^9, 3.6752474799167843`*^9}, {
   3.6752550864577045`*^9, 3.6752550897766986`*^9}, 3.675255645111109*^9, 
   3.6752557785842876`*^9, {3.675256905720173*^9, 3.6752569065313144`*^9}, {
   3.6753153620561857`*^9, 3.6753153752913923`*^9}, 3.6753155037341623`*^9, {
   3.6753181976325626`*^9, 3.6753181983514833`*^9}, {3.6753204358113947`*^9, 
   3.6753204490366583`*^9}, {3.6753208202507057`*^9, 3.675320849019405*^9}, 
   3.675320888921832*^9, 3.6753249390322995`*^9, 3.6753267449501586`*^9, 
   3.6753418930318546`*^9, {3.6753544105211525`*^9, 3.6753544130829735`*^9}, {
   3.6753559648601*^9, 3.6753559651227684`*^9}, 3.6754016888563337`*^9, {
   3.6754017304154196`*^9, 3.6754017673260717`*^9}, {3.6754035176325383`*^9, 
   3.675403546163607*^9}, {3.675422939859065*^9, 3.67542294963463*^9}, {
   3.6754278030974655`*^9, 3.675427822423746*^9}, {3.6754279086545663`*^9, 
   3.675427913098357*^9}, {3.675428281118927*^9, 3.675428299506748*^9}, {
   3.6754283762724547`*^9, 3.675428389533645*^9}, {3.6754286361009293`*^9, 
   3.6754286923161077`*^9}, {3.6754288123947372`*^9, 3.6754288244296417`*^9}, 
   3.6754290218675966`*^9, {3.6754295890312085`*^9, 3.6754295895356026`*^9}, 
   3.6754300704224086`*^9, {3.6754314454407005`*^9, 3.675431451953874*^9}, {
   3.675431928566496*^9, 3.6754319292032175`*^9}, {3.6754320479947324`*^9, 
   3.6754320804821653`*^9}, {3.6754434404366655`*^9, 
   3.6754434501826706`*^9}, {3.675701786375144*^9, 3.67570181758519*^9}, {
   3.675702377706068*^9, 3.675702470486204*^9}, {3.675702536527563*^9, 
   3.6757025386136827`*^9}, {3.6953098190308323`*^9, 
   3.6953098663146496`*^9}, {3.6953108521988397`*^9, 
   3.6953108676479473`*^9}, {3.6953109867277975`*^9, 3.695311133855259*^9}, {
   3.695311184704588*^9, 3.6953111871370335`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Iterations", "Section",
 CellChangeTimes->{{3.6754016631877556`*^9, 3.6754016676456413`*^9}, {
  3.6754435934231157`*^9, 3.6754436139420795`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "minimize", " ", "that", " ", "function", " ", 
    "using", " ", "essentially", " ", 
    RowBox[{"Newton", "'"}], "s", " ", "method"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"(", 
    RowBox[{
    "we", " ", "do", " ", "not", " ", "implement", " ", "here", " ", "the", 
     " ", "full", " ", "LMA", " ", "algorithm", " ", "described", " ", "in", 
     " ", "the", " ", "paper"}], ")"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6953099191031*^9, 3.6953099319893894`*^9}, {
  3.695310422502532*^9, 3.6953104455428314`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"another", " ", "parameter"}], " ", "-", " ", 
    RowBox[{
    "the", " ", "shift", " ", "to", " ", "use", " ", "when", " ", 
     "evaluating", " ", "the", " ", "discrete", " ", "derivative", " ", 
     "needed", " ", "in", " ", 
     RowBox[{"Newton", "'"}], "s", " ", "method"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]", "=", 
     RowBox[{"1", "/", 
      RowBox[{"10", "^", "20"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "compute", " ", "the", " ", "function", " ", "we", " ", "are", " ", 
     "minimizing", " ", "with", " ", "one", " ", "of", " ", "the", " ", 
     "parameters", " ", "slightly", " ", "shifted"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]F", "[", 
      RowBox[{"nn_", ",", "Plist_List"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"Plist", "+", 
         RowBox[{"Flatten", "@", 
          RowBox[{"{", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Boole", "[", 
               RowBox[{"n", "\[Equal]", "nn"}], "]"}], "\[Epsilon]"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", 
               RowBox[{"1", "+", 
                RowBox[{"4", "cutP"}]}]}], "}"}]}], "]"}], "}"}]}]}], "]"}]}],
       "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6488296885886335`*^9, 3.648829711979971*^9}, 
   3.648830330619355*^9, 3.6488306547668953`*^9, {3.6490118125270834`*^9, 
   3.64901181724584*^9}, {3.6509785991346836`*^9, 3.6509786019258432`*^9}, {
   3.6535731350971613`*^9, 3.6535731521911387`*^9}, 3.6535732701368847`*^9, {
   3.6535733113812437`*^9, 3.653573327733179*^9}, {3.6535734584046535`*^9, 
   3.6535734589166822`*^9}, {3.6655958362036805`*^9, 
   3.6655958960181017`*^9}, {3.6655983061129513`*^9, 
   3.6655983136333814`*^9}, {3.675313047589619*^9, 3.67531305290571*^9}, 
   3.6753152531390314`*^9, {3.6753152998215475`*^9, 3.67531530004046*^9}, {
   3.6754043789758854`*^9, 3.6754043793298445`*^9}, 3.6754044795406218`*^9, 
   3.675427852103503*^9, {3.6754279155117617`*^9, 3.675427935365446*^9}, 
   3.6754289270329065`*^9, {3.675443427371372*^9, 3.6754434564380617`*^9}, {
   3.675443620162307*^9, 3.675443628213646*^9}, {3.6953098741926355`*^9, 
   3.695309902686427*^9}, {3.695309940069888*^9, 3.695309941581915*^9}, {
   3.695310268774494*^9, 3.6953102964230604`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "algorithm", " ", "is", " ", "efficiently", " ", 
     "parallelisable"}], ",", " ", 
    RowBox[{"we", " ", "use", " ", "several", " ", "kernels"}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "compute", " ", "derivatives", " ", "in", " ", "different", " ",
     "directions", " ", "on", " ", "different", " ", "parallel", " ", 
    "kernels"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LaunchKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DistributeDefinitions", "[", "\"\<Global`\>\"", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.675313076736892*^9, {3.6753131982275305`*^9, 3.6753132028832645`*^9}, {
   3.675314838930978*^9, 3.675314879633917*^9}, {3.6753151345409465`*^9, 
   3.675315143930873*^9}, {3.6753152918008227`*^9, 3.675315293738762*^9}, {
   3.675315624015669*^9, 3.6753156274042387`*^9}, 3.6753165862629423`*^9, 
   3.6754178657940674`*^9, 3.6754266910337267`*^9, {3.6754283049943123`*^9, 
   3.6754283099424314`*^9}, {3.6754295957233396`*^9, 3.675429600109211*^9}, {
   3.675443616425966*^9, 3.675443623288982*^9}, {3.695309991582952*^9, 
   3.695310040055931*^9}, {3.6953101200868764`*^9, 3.6953101605495305`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "the", " ", "value", " ", "of", " ", "the", " ", "function", 
    " ", "we", " ", "are", " ", "minimizing", " ", "and", " ", "compute", " ",
     "its", " ", "derivatives", " ", "in", " ", "the", " ", "direction", " ", 
    "of", " ", "each", " ", "of", " ", "the", " ", "parameters"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dF", "[", "Plist_List", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"partab", "=", 
      RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nnn", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"fvres", "=", 
            RowBox[{"F", "[", "Plist", "]"}]}], ";", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"Norm", "[", "fvres", "]"}], "^", "2"}], "]"}], ";", 
           "fvres"}], ",", "\[IndentingNewLine]", 
          RowBox[{"\[Delta]F", "[", 
           RowBox[{"nnn", ",", "Plist"}], "]"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"nnn", ",", "0", ",", 
          RowBox[{
           RowBox[{"4", " ", "cutP"}], "+", "1"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"DistributedContexts", "->", "None"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"partab", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"partab", ",", "1"}], "]"}], "-", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"partab", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"nnn", ",", 
              RowBox[{
               RowBox[{"4", " ", "cutP"}], "+", "1"}]}], "}"}]}], "]"}]}], 
         ")"}], "/", "\[Epsilon]"}]}], "}"}]}], "\[IndentingNewLine]", "\n", 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6488303479133444`*^9, 3.6488304700893326`*^9}, {
   3.648830531149825*^9, 3.6488305677029157`*^9}, {3.648830600563795*^9, 
   3.648830751342419*^9}, 3.6488308374803457`*^9, {3.648830872996377*^9, 
   3.648830875523522*^9}, {3.6535735833507996`*^9, 3.6535736672766*^9}, {
   3.6535737181295085`*^9, 3.653573738937699*^9}, {3.6535757175608697`*^9, 
   3.6535757185379257`*^9}, 3.65358053532043*^9, {3.6535805696563935`*^9, 
   3.653580576640793*^9}, {3.653581931474285*^9, 3.6535819427759314`*^9}, {
   3.6535822001726537`*^9, 3.653582201819748*^9}, {3.653739741873829*^9, 
   3.6537397520144696`*^9}, {3.6537403343469415`*^9, 3.653740335050086*^9}, 
   3.665596070082058*^9, {3.665596150080633*^9, 3.6655961677766457`*^9}, {
   3.67531308011383*^9, 3.675313083637208*^9}, {3.675313169008831*^9, 
   3.6753131884508305`*^9}, {3.6753152035327497`*^9, 3.675315207856369*^9}, {
   3.6753159051337233`*^9, 3.6753159159225035`*^9}, {3.6753554788123217`*^9, 
   3.675355496535475*^9}, {3.6754047828203025`*^9, 3.6754048012288847`*^9}, {
   3.6754305092297926`*^9, 3.6754305144657187`*^9}, 3.675443396459033*^9, {
   3.675443460093197*^9, 3.675443467745435*^9}, 3.6757014048091593`*^9, {
   3.6953103939926662`*^9, 3.695310419502576*^9}, {3.6953104615033016`*^9, 
   3.6953104759758396`*^9}, {3.695310736247322*^9, 3.6953107836644926`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "implement", " ", "a", " ", "simple", " ", "version", " ", "of", " ", 
    RowBox[{"Newton", "'"}], "s", " ", "method"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "function", " ", "makes", " ", "one", " ", "iteration", " ", 
    "and", " ", "updates", " ", "our", " ", "parameters", " ", "to", " ", 
    "their", " ", "new", " ", "values"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Iter", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f", ",", "J"}], "}"}], "=", 
       RowBox[{"dF", "[", "params", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"J", ".", 
        RowBox[{"(", 
         RowBox[{"J", "\[Transpose]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"s", "=", 
       RowBox[{"J", ".", "f"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"params", "=", 
       RowBox[{"params", "-", 
        RowBox[{"LinearSolve", "[", 
         RowBox[{"M", ",", "s"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.67531592752845*^9, 3.675315985115003*^9}, {
   3.675316231965393*^9, 3.6753162375492926`*^9}, {3.6753162976606064`*^9, 
   3.675316305887509*^9}, {3.675316408378186*^9, 3.6753164451196775`*^9}, {
   3.6753167373969107`*^9, 3.6753167543947086`*^9}, {3.67535451460009*^9, 
   3.675354519730728*^9}, {3.675421822642081*^9, 3.6754218255698943`*^9}, 
   3.675430462239811*^9, {3.6754321851104574`*^9, 3.675432284231084*^9}, {
   3.6754323190115957`*^9, 3.675432334512825*^9}, {3.675432385273842*^9, 
   3.675432407842837*^9}, {3.6754413269031982`*^9, 3.675441328414241*^9}, 
   3.675441410646936*^9, {3.6754433516939335`*^9, 3.6754433927381325`*^9}, 
   3.67544347384031*^9, {3.695309950631022*^9, 3.695309988446613*^9}, {
   3.695310483567009*^9, 3.695310494175234*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution", "Section",
 CellChangeTimes->{{3.6754325295706315`*^9, 3.675432533845005*^9}, {
  3.6754435813897257`*^9, 3.675443583328103*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "we", " ", "do", " ", "several", " ", "iterations"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "each", " ", "time", " ", "we", " ", "print", " ", "the", " ", "value", 
    " ", "of", " ", "the", " ", "function", " ", "which", " ", "we", " ", 
    "are", " ", "minimizing"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"it", " ", "gets", " ", "very", " ", "small"}], ",", " ", 
    RowBox[{
     RowBox[{"from", " ", "~", "700"}], " ", 
     RowBox[{"to", " ", "~", 
      SuperscriptBox["10", 
       RowBox[{"-", "8"}]]}], " ", "in", " ", "just", " ", "a", " ", "few", 
     " ", "iterations"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{"Iter", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "6"}], "}"}]}], "]"}], "//", 
   "AbsoluteTiming"}]}]], "Input",
 CellChangeTimes->{{3.675316760871152*^9, 3.6753167620242243`*^9}, {
   3.675430465263858*^9, 3.6754304690118628`*^9}, {3.6754305247189894`*^9, 
   3.675430526566905*^9}, {3.6754306321236925`*^9, 3.675430633028067*^9}, 
   3.6754312342651987`*^9, {3.6754314677425985`*^9, 3.6754314708778486`*^9}, {
   3.6754315868200626`*^9, 3.675431590591031*^9}, 3.6757027696520915`*^9, {
   3.675702855224869*^9, 3.67570285600487*^9}, {3.6953086835245256`*^9, 
   3.6953087806439366`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["779.\
17453249684767115613086952230764146897683218789554370673176808957798896378827`\
44.09579728946157", TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.6953110068292737`*^9}],

Cell[BoxData[
 FormBox["76.\
60915198144399085658213495750687840575577013003190345692090544925356161548007`\
43.48000229424533", TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.695311028369588*^9}],

Cell[BoxData[
 FormBox["1.\
95799222275245786611098176794801668379964611414798774938618180061986778333061`\
43.613267216554", TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.695311051460026*^9}],

Cell[BoxData[
 FormBox["0.\
23652488973978854101026924497405222090164618780277869322554269575445160059428`\
42.844382496632136", TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.695311075153067*^9}],

Cell[BoxData[
 FormBox["0.\
00103193342067086714540185637833425561776547078340833167099648185173969525528`\
41.87020068135639", TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.69531109850119*^9}],

Cell[BoxData[
 FormBox["7.\
02423465808718272321875664421064554157569900888775496884538929294972`39.\
74460727241432*^-9", TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.695311125144082*^9}]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"141.86863036282116`", ",", "Null"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.6953111454761815`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "the", " ", "result", " ", "for", " ", "the", " ", 
    "conformal", " ", "dimension"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "we", " ", "have", " ", "chosen", " ", "the", " ", "parameters", " ", 
     "quite", " ", "modestly", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"e", ".", "g", ".", " ", 
         RowBox[{"only", " ", "~", "3"}]}], " ", "nontrivial", " ", "terms", 
        " ", "in", " ", "each", " ", "P"}], "-", "function"}], ")"}]}], " ", 
    ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "we", " ", "expect", " ", "4"}], "-", 
     RowBox[{"5", " ", "digits", " ", "of", " ", "precision"}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "/.", "sb"}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.6754230319940243`*^9, 3.6754230340303583`*^9}, {
   3.675426307402709*^9, 3.675426329958585*^9}, {3.6754264279375567`*^9, 
   3.6754264437214403`*^9}, {3.6754305593741636`*^9, 3.675430563223402*^9}, 
   3.675431331361472*^9, 3.6754414658477917`*^9, {3.6757022827211914`*^9, 
   3.6757022902787027`*^9}, {3.6953087920051746`*^9, 3.695308801885461*^9}, {
   3.695310558039197*^9, 3.695310579302772*^9}, {3.695310610295194*^9, 
   3.6953106692230234`*^9}}],

Cell[BoxData[
 FormBox["4.418859916210291`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.6757022807270775`*^9, 3.675702290618703*^9}, {
   3.6757026173748264`*^9, 3.675702621181862*^9}, 3.6757029366884522`*^9, 
   3.675703049501643*^9, {3.6953087849784713`*^9, 3.6953087910586605`*^9}, 
   3.6953109456043797`*^9, 3.6953111455824633`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "this", " ", "should", " ", "match", " ", "the", " ", "frst", " ", "few", 
     " ", "digits", " ", "of", " ", "the", " ", "high"}], "-", 
    RowBox[{
    "precision", " ", "result", " ", "given", " ", "in", " ", "the", " ", 
     "paper", " ", "at", " ", "g"}]}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "5"}], " ", "\[IndentingNewLine]", "which", " ", 
     "reads", "\[IndentingNewLine]", "\[CapitalDelta]"}], "=", 
    "4.41885988080235096225036287624"}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.695310700708764*^9, 3.6953107248069177`*^9}}]
}, Open  ]]
},
WindowSize->{1280, 920},
WindowMargins->{{-9, Automatic}, {Automatic, -9}},
Magnification:>1.3 Inherited,
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1374, 27, 240, "Input"],
Cell[1934, 49, 769, 17, 65, "Input"],
Cell[CellGroupData[{
Cell[2728, 70, 244, 3, 91, "Section"],
Cell[2975, 75, 2091, 57, 367, "Input"],
Cell[5069, 134, 1472, 46, 117, "Input"],
Cell[6544, 182, 1367, 29, 190, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7948, 216, 268, 3, 91, "Section"],
Cell[8219, 221, 2748, 54, 165, "Input"],
Cell[10970, 277, 3087, 81, 345, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14094, 363, 200, 2, 118, "Section"],
Cell[14297, 367, 401, 7, 84, "Input"],
Cell[14701, 376, 178, 4, 50, "Input"],
Cell[14882, 382, 1993, 64, 149, "Input"],
Cell[16878, 448, 178, 4, 50, "Input"],
Cell[17059, 454, 2044, 65, 149, "Input"],
Cell[19106, 521, 972, 29, 84, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20115, 555, 99, 1, 118, "Section"],
Cell[20217, 558, 475, 13, 50, "Input"],
Cell[20695, 573, 1584, 34, 84, "Input"],
Cell[22282, 609, 2026, 35, 117, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24345, 649, 152, 2, 118, "Section"],
Cell[24500, 653, 287, 6, 50, "Input"],
Cell[24790, 661, 516, 16, 79, "Input"],
Cell[25309, 679, 3376, 107, 340, "Input"],
Cell[28688, 788, 2473, 64, 352, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31198, 857, 214, 3, 118, "Section"],
Cell[31415, 862, 1008, 19, 117, "Input"],
Cell[32426, 883, 904, 24, 118, "Input"],
Cell[33333, 909, 4803, 111, 312, "Input"],
Cell[38139, 1022, 3129, 73, 247, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41305, 1100, 211, 3, 118, "Section"],
Cell[41519, 1105, 8925, 160, 669, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50481, 1270, 152, 2, 118, "Section"],
Cell[50636, 1274, 650, 15, 84, "Input"],
Cell[51289, 1291, 2610, 58, 182, "Input"],
Cell[53902, 1351, 1342, 28, 149, "Input"],
Cell[55247, 1381, 3527, 73, 507, "Input"],
Cell[58777, 1456, 2002, 42, 279, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60816, 1503, 146, 2, 118, "Section"],
Cell[CellGroupData[{
Cell[60987, 1509, 1426, 31, 149, "Input"],
Cell[CellGroupData[{
Cell[62438, 1544, 223, 5, 37, "Print"],
Cell[62664, 1551, 220, 5, 37, "Print"],
Cell[62887, 1558, 217, 5, 37, "Print"],
Cell[63107, 1565, 220, 5, 37, "Print"],
Cell[63330, 1572, 218, 5, 37, "Print"],
Cell[63551, 1579, 214, 5, 40, "Print"]
}, Open  ]],
Cell[63780, 1587, 171, 5, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63988, 1597, 1400, 30, 214, "Input"],
Cell[65391, 1629, 345, 5, 49, "Output"]
}, Open  ]],
Cell[65751, 1637, 663, 16, 149, "Input"]
}, Open  ]]
}
]
*)


